Interprocedural Semantic Change-Impact Analysis using Equivalence Relations

Change-impact analysis (CIA) is the task of determining the set of program elements impacted by a program change. Precise CIA has great potential to avoid expensive testing and code reviews for (parts of) changes that are refactorings (semantics-preserving). Existing CIA is imprecise because it is coarse-grained, deals with only few refactoring patterns, or is unaware of the change semantics. We formalize the notion of change impact in terms of the trace semantics of two program versions. We show how to leverage equivalence relations to make dataflow-based CIA aware of the change semantics, thereby improving precision in the presence of semantics-preserving changes. We propose an anytime algorithm that allows applying costly equivalence relation inference incrementally to refine the set of impacted statements. We have implemented a prototype in SymDiff, and evaluated it on 322 real-world changes from open-source projects and benchmark programs used by prior research. The evaluation results show an average 35% improvement in the size of the set of impacted statements compared to standard dataflow-based techniques.

==> scripts/count_lines.py <==
import sys
import time
import shutil

from subprocess import Popen, PIPE, STDOUT
from contextlib import contextmanager
import os
import argparse
import subprocess
import fnmatch
import ntpath


@contextmanager
def cd(newdir):
    prevdir = os.getcwd()
    os.chdir(os.path.expanduser(newdir))
    try:
        yield
    finally:
        os.chdir(prevdir)


def executeCommand(cmd):
    start = time.time()
    p = Popen(cmd, shell=True, stdout=PIPE, stderr=STDOUT)
    output, err = p.communicate()
    end = time.time()
    timeToRun = end-start
    try:
        out = output.decode("ascii")
    except:
        out = ""
    if p.returncode:
        print('[Warning]: error executing command(' + str(p.returncode) + '): ' + str(cmd) + " in " + os.getcwd())
    return timeToRun, out, p.returncode




def main(args):
    configFile = args[1]
    with open(configFile) as fin:
        
        changes = dict()
        slocs = dict()
        vers = dict()

        for line in fin:
            if line.startswith('//'):
                continue
            line = line.split()
            
            proj = line[0]
            index = proj.find('_')
            if index < 0:
                print("Wrong project name, no _: ", proj)
                continue
            proj = proj[:index]
            if not proj in slocs:
                slocs[proj] = []
                changes[proj] = []               
                vers[proj]=0
         
            

            with cd(os.path.join(line[0], line[2])):
                t,o,ret = executeCommand('sloccount .')
                l = [int(x.split()[1]) for x in o.splitlines() if x.startswith('ansic')]
                t,o,ret = executeCommand('git diff --stat HEAD^ HEAD')
                #l = [x for x in o.splitlines() if x.startswith('ansic')]
                o = o.splitlines()[-1].split()
                s = 0;
                if len(o) > 3:
                    s = s + int(o[3])
                if len(o) > 5:
                    s = s + int(o[5])

                l = sum(l)
                changed = s

                changes[proj].append(changed)
                slocs[proj].append(l)
                vers[proj]=vers[proj]+1
                    

                print(proj, l, changed)

        for p in changes:
            print(p, vers[p], min(slocs[p]), max(slocs[p]), min(changes[p]), max(changes[p]))
                
            
            


if __name__ == '__main__':
    main(sys.argv)


==> scripts/generate_numbers.py <==
import sys



resultsHeader = '''% !TEX root = ../main.tex

\\begin{figure*}[tb]
\\begin{center}
\\small
\\begin{tabular}{l||rrr|rr}
\\toprule
Project & Change Size & Syntactic & Semantic & Synt Time & Sem Time\\\\
\\midrule
'''

resultsFooter = '''\\bottomrule
\\end{tabular}
\\caption{Results}
\\label{fig:summary}
\\end{center}
\\end{figure*}
'''


def generateTable(data):
    result = resultsHeader
    for d in data:
        proj = d[0]
        result = result + '&'.join(map(create_use, [proj+'Name', proj + 'ChangeSize', proj+'SyntacticLines', proj+'SemanticLines', proj+ 'SyntacticTime', proj+'SemanticTime'])) + '\\\\\n'
    result = result + resultsFooter
    return result
        


def fromCsv(fn):
    results = []
    with open(fn) as fin:
        for line in fin:
            line = [x.strip().replace('/', '_').replace('\\','_') for x in line.split(',')]
            results.append(line)
    return results


def create_use(elem):
    return '\\Use{' + elem + '}'
    

def main(args):

    with open('results_dac_linear_table.tex', 'w') as fout:
        print(generateTable(fromCsv(args[1])), file=fout)

if __name__ == '__main__':
    main(sys.argv)


==> scripts/make_defs.py <==
import sys


def main(args):
    fn = args[1]
    m = {'0' : '0', '1' : '1', '2' : '2', '3': '3', '-1' : 'inf'}
    results = dict()
    with open(fn) as fin:
        for line in fin:
            if line.startswith('Project'):
                continue
            line = line.split(',')
            line = [x.strip() for x in line]
            ind = line[0].rfind('_')
            pname = line[0][:ind]
            nind = pname.rfind('_')
            
            if nind != -1 and len(pname) - nind == 7 and not pname.endswith('tokens') :
                pname = pname[:nind]

            nind = pname.rfind('\\')
            
            if nind != -1:
                pname = pname[nind+1:]

            precision = m[line[0][ind+1:]]
            sem = int(line[-1])
            dcf = int(line[-2])
            if sem == -1 or dcf == -1:
                continue
            red = (dcf-sem)/dcf
            sem_time = float(line[-4]) + float(line[-6])
            dcf_time = float(line[-5])
            k = '_'.join([pname, precision])
            if not k in results:
                results[k] = (1, sem, sem, sem_time, dcf, dcf, dcf_time, red)
            else:
                results[k] = update(sem, sem_time, dcf, dcf_time, red, results[k])

    computeAvg(results)

    for x in results:
        makeDefs(x, results[x])


def makeDefs(proj, entry):
    pn = proj[:proj.rfind('_')]
    prec = proj[proj.rfind('_')+1:]
    print(makeDef('.'.join([prec, 'sem', 'min', pn]) ,entry[0]))
    print(makeDef('.'.join([prec, 'sem', 'max', pn]) ,entry[1]))
    print(makeDef('.'.join([prec, 'sem', 'time', pn]) ,entry[2]))
    print(makeDef('.'.join([prec, 'dcf', 'min', pn]) ,entry[3]))
    print(makeDef('.'.join([prec, 'dcf', 'max', pn]) ,entry[4]))
    print(makeDef('.'.join([prec, 'dcf', 'time', pn]) ,entry[5]))
    print(makeDef('.'.join([prec, 'avg', 'red', pn]) , format(entry[6]*100, '.2f') + '\\%'))

def makeDef(key, val):
    if isinstance(val,float):
        val = format(val, '.2f')
    return '\\Def{' + str(key) + '}{' + str(val) + '}'

def update(sem, sem_time, dcf, dcf_time, red, old):
    return (old[0]+1, min(sem, old[1]), max(sem, old[2]), old[3]+sem_time, min(dcf, old[4]), max(dcf, old[5]), dcf_time + old[6], red+old[7])

def computeAvg(results):
    for k in results:
        v = results[k]
        avgdcf = v[-2]/v[0]
        avgsem = v[-5]/v[0]
        avgred = v[-1]/v[0]
        v = (v[1], v[2], avgsem, v[4], v[5], avgdcf, avgred)
        results[k] = v



if __name__ == '__main__':
    main(sys.argv)


==> scripts/plot.py <==
import os
import sys
import matplotlib.pyplot as plt
import matplotlib
from contextlib import contextmanager

def main(args):

    config_file = args[1]
    dirs = getProjects(config_file)

    dirs = getAllConfigs(dirs)
            
    for proj in dirs:
		try:
			ds = dirs[proj]
			for d in ds:
				with cd(d):
					print(d)
					dac_x, dac_y = fromCsv('dacTaintBuckets.csv')
					dep_x, dep_y = fromCsv('depTaintBuckets.csv')
					
					if not (dac_x or dac_y or dep_x or dep_y):
						continue
					
					config = d[len(proj) + 1:]
					
					fig = plt.figure()
					addLinesToFigure(dac_x,dac_y,dep_x,dep_y,config, 0)
					
					plt.savefig("dist.png")
					plt.close(fig)

			if len(ds) > 1:
				fig = plt.figure()
				i = 0
				for d in ds:
					with cd(d):
						print(d)
						dac_x, dac_y = fromCsv('dacTaintBuckets.csv')
						dep_x, dep_y = fromCsv('depTaintBuckets.csv')
					
						if not (dac_x or dac_y or dep_x or dep_y):
							continue
					
						config = d[len(proj) + 1:]
					
						addLinesToFigure(dac_x,dac_y,dep_x,dep_y,config, i)
						i = i + 2
					
				plt.savefig(proj + ".png")
				plt.close(fig)
		except:
			pass
                
                
def addLinesToFigure(dac_x,dac_y, dep_x, dep_y, config, i):
    markers = ['*', '^', 'o', 'v', ',', '>', '<', 's', '1', '2', '3', '4', '8', 'p', '+', 'd']
    plt.plot(dac_x, dac_y, '-r', label='SymDiff ' + config, marker=markers[i])
    plt.plot(dep_x, dep_y, '-b', label='Dependency ' + config, marker=markers[i+1])
    plt.legend()

                    
def getAllConfigs(projs):
    allDirs = os.listdir('.')
    ret = dict()

    for p in projs:
        matching = [d for d in allDirs if (d.startswith(p + '_') or (d == p))]
        ret[p]=matching

    return ret
                

def getProjects(config_file):
    dirs = []
    with open(config_file) as fin:
        for line in fin:
            if line.startswith('//'):
                continue
            dirs.append(line.split()[0])
    return dirs

                
@contextmanager
def cd(newdir):
    prevdir = os.getcwd()
    os.chdir(os.path.expanduser(newdir))
    try:
        yield
    finally:
        os.chdir(prevdir)


def fromCsv(fn):
    l = list()
    if not os.path.exists(fn):
        return l,l
    with open(fn) as fin:
        for line in fin:
            line = [int(elem.strip()) for elem in line.split(',')]
            l.append((line[0], line[1]))

    l = sorted(l, key=lambda x: x[0])
        
    x = list()
    y = list()

    for elem in l:
        x.append(elem[0])
        y.append(elem[1])
        
    return x,y
    
if __name__ == '__main__':
    main(sys.argv)

